Testing the Impact of Satellite Anisotropy on Large and Small Scale Intrinsic Alignments using Hydrodynamical Simulations

Galaxy intrinsic alignments (IAs) have long been recognised as a significant contaminant to weak lensing-based cosmological inference. In this paper we seek to quantify the impact of a common modelling assumption in analytic descriptions of intrinsic alignments: that of spherically symmetric dark matter halos. Understanding such effects is important as the current generation of intrinsic alignment models are known to be limited, particularly on small scales, and building an accurate theoretical description will be essential for fully exploiting the information in future lensing data. Our analysis is based on a catalogue of 113,560 galaxies between $z=0.06-1.00$ from MassiveBlack-II, a hydrodynamical simulation of box length $100 h^{-1}$ Mpc. We find satellite anisotropy contributes at the level of $\geq 30-40\%$ to the small scale alignment correlation functions. At separations larger than $1 h^{-1}$ Mpc the impact is roughly scale-independent, inducing a shift in the amplitude of the IA power spectra of $\sim20\%$. These conclusions are consistent across the redshift range and between the MassiveBlack-II and Illustris simulations. The cosmological implications of these results are tested using a simulated likelihood analysis. Synthetic cosmic shear data is constructed with the expected characteristics (depth, area and number density) of a future LSST-like survey. Our results suggest that modelling alignments using a halo model based upon spherical symmetry could potentially induce cosmological parameter biases at the $\sim 1.5\sigma$ level for $S_8$ and $w$.

==> plot_smallscales.py <==
import glob
import numpy as np
import pylab as plt
import scipy.optimize as opt
plt.switch_backend('pdf')
plt.style.use('y1a1')

nsub = 3
fac = np.sqrt(nsub*nsub*nsub)

rmax=3

def func(x, a, b):
	return b*x**-a

def show(x, F, d, params, ylog=True):
	xf = np.linspace(0.1,100,1000)
	yf = func(xf,params[0],params[1])
	plt.errorbar(x,F,yerr=d)
	plt.plot(xf,yf, color='k', lw=1.5)
	plt.xscale('log')
	if ylog:
		plt.yscale('log')
	plt.savefig('tmp.pdf')
	plt.close()

def get_info(f, corr='ED'):
	x = np.loadtxt(f).T[0]
	f = f.replace('ED', corr)
	diff = (np.loadtxt(f).T[1] - np.loadtxt(f.replace('/fiducial/','/symmetrised/')).T[1])

	p0, C0 = opt.curve_fit(func, x, np.loadtxt(f).T[1], sigma=np.loadtxt(f).T[2]/fac)
	y0 = func(x,p0[0],p0[1])

	d = np.loadtxt(f.replace('_corr_','_var_')).T[2]/y0
	diff/=y0

	F[corr].append(diff)
	
	msk = x<rmax
	params, cov = opt.curve_fit(func, x[msk], diff[msk], sigma=d[msk]/fac)
	D[corr].append(params[0])
	E[corr].append(np.sqrt(cov[0,0]))
	if not np.isfinite(np.sqrt(cov[0,0])): import pdb ; pdb.set_trace()
	return D, E, F

n0=[]
D = {'ED':[],'EE':[],'GIplus_proj':[],'IIplus_proj':[]}
E = {'ED':[],'EE':[],'GIplus_proj':[],'IIplus_proj':[]}
F = {'ED':[],'EE':[],'GIplus_proj':[],'IIplus_proj':[]}
files=glob.glob('/Users/hattifattener/Documents/ias/mbii/2pt/ns300_nd1000/v11/snapshot85/fiducial/ED_corr_00-ndm_part_low*txt')

for f in files:
	n0.append(int(f.split('low')[-1].replace('.txt','')))

	D,E,F = get_info(f, corr='ED')
	D,E,F = get_info(f, corr='EE')
	D,E,F = get_info(f, corr='GIplus_proj')
	D,E,F = get_info(f, corr='IIplus_proj')

	
	
	#show(x, diff, d/fac, params)

md = 1.1e7
delta=10**0.0015
delta2=10**0.001
plt.errorbar(np.log10(np.array(n0)*md)*delta2,D['ED'],yerr=E['ED'],color='purple', linestyle='none', marker='.', label='ED')
plt.errorbar(np.log10(np.array(n0)*md)/delta2,D['EE'],yerr=E['EE'],color='royalblue', linestyle='none', marker='D', ms=3.3, label='EE')
plt.errorbar(np.log10(np.array(n0)*md)*delta,D['GIplus_proj'],yerr=E['GIplus_proj'], marker='x', ms=5.5, color='plum', linestyle='none', label='$w_{g+}$')
plt.errorbar(np.log10(np.array(n0)*md)/delta,D['IIplus_proj'],yerr=E['IIplus_proj'], marker='^', ms=5.5, color='pink', linestyle='none', label='$w_{++}$')
#plt.xscale('log')
plt.xlim(np.log10(700*md), np.log10(28000*md) )
plt.axvspan(np.log10(700*md), np.log10(1000*md), color='gray', alpha=0.2)
plt.legend(loc='lower right')

plt.xticks(fontsize=16)
plt.xlabel(r'Lower Mass Cut $\log(>M_\mathrm{m} / h^{-1} M_\odot)$', fontsize=18)
plt.ylabel(r'$\partial \mathrm{ln} f / \partial \mathrm{ln}r$', fontsize=18)
plt.subplots_adjust(hspace=0, left=0.15, right=0.98, bottom=0.148, top=0.97)
plt.ylim(-0.2,0.65)
plt.savefig('df-vs-nlow-noscalecut.pdf')
plt.close()





D = {'ED':[],'EE':[],'GIplus_proj':[],'IIplus_proj':[]}
E = {'ED':[],'EE':[],'GIplus_proj':[],'IIplus_proj':[]}
F = {'ED':[],'EE':[],'GIplus_proj':[],'IIplus_proj':[]}
filetemp='/Users/hattifattener/Documents/ias/mbii/2pt/ns300_nd1000/v11/snapshot%d/fiducial/ED_corr_00.txt'
snapshots = [85, 79, 73, 68]
for s in snapshots:
	f = filetemp%s
	D,E,F = get_info(f, corr='ED')
	D,E,F = get_info(f, corr='EE')
	D,E,F = get_info(f, corr='GIplus_proj')
	D,E,F = get_info(f, corr='IIplus_proj')

	
	
	#show(x, diff, d/fac, params)

md = 1.1e7
delta=10**0.001
z = np.array([0.062, 0.3, 0.625, 1.0 ])
plt.errorbar(z+0.015, D['ED'],yerr=E['ED'],color='purple', linestyle='none', marker='.', label='ED')
plt.errorbar(z-0.015, D['EE'],yerr=np.array(E['EE']),color='royalblue', linestyle='none', marker='D', ms=3.3, label='EE')
plt.errorbar(z+0.025, D['GIplus_proj'],yerr=np.array(E['GIplus_proj']), marker='x', ms=5.5, color='plum', linestyle='none', label='$w_{g+}$')
plt.errorbar(z-0.025, D['IIplus_proj'],yerr=np.array(E['IIplus_proj']), marker='^', ms=5.5, color='pink', linestyle='none', label='$w_{++}$')
#plt.xscale('log')
plt.xlim(0.,1.1 )
#plt.legend(loc='upper right')

plt.xticks(fontsize=16)
plt.xlabel(r'Redshift $z$', fontsize=18)
plt.ylabel(r'$\partial \mathrm{ln} f / \partial \mathrm{ln}r$', fontsize=18)
plt.subplots_adjust(hspace=0, left=0.15, right=0.98, bottom=0.148, top=0.97)
plt.ylim(-0.2,0.65)
plt.savefig('df-vs-redshift-noscalecut.pdf')
plt.close()



==> plot_snapshots.py <==
import numpy as np
import scipy.optimize as opt
import pylab as plt
plt.switch_backend('agg')
plt.style.use('y1a1')

snapshots = [85, 79, 73, 68]

def func(x, a, b):
	return 10**b * x**a

f={}
for corr in ['ee', 'ed', 'gi', 'ii']: f[corr]=[]

# Load the data for this snapshot
for snapshot in snapshots:
	print snapshot
	plt.close()
	ed=np.loadtxt('/Users/hattifattener/Documents/ias/mbii/2pt/ns300_nd1000/v10/snapshot%d/fiducial/ED_corr_00.txt'%snapshot).T
	ed_sym=np.loadtxt('/Users/hattifattener/Documents/ias/mbii/2pt/ns300_nd1000/v10/snapshot%d/symmetrised/ED_corr_00.txt'%snapshot).T
	ee=np.loadtxt('/Users/hattifattener/Documents/ias/mbii/2pt/ns300_nd1000/v10/snapshot%d/fiducial/EE_corr_00.txt'%snapshot).T
	ee_sym=np.loadtxt('/Users/hattifattener/Documents/ias/mbii/2pt/ns300_nd1000/v10/snapshot%d/symmetrised/EE_corr_00.txt'%snapshot).T
	gi=np.loadtxt('/Users/hattifattener/Documents/ias/mbii/2pt/ns300_nd1000/v10/snapshot%d/fiducial/GIplus_proj_corr_00.txt'%snapshot).T
	gi_sym=np.loadtxt('/Users/hattifattener/Documents/ias/mbii/2pt/ns300_nd1000/v10/snapshot%d/symmetrised/GIplus_proj_corr_00.txt'%snapshot).T
	ii=np.loadtxt('/Users/hattifattener/Documents/ias/mbii/2pt/ns300_nd1000/v10/snapshot%d/fiducial/IIplus_proj_corr_00.txt'%snapshot).T
	ii_sym=np.loadtxt('/Users/hattifattener/Documents/ias/mbii/2pt/ns300_nd1000/v10/snapshot%d/symmetrised/IIplus_proj_corr_00.txt'%snapshot).T

	fig=plt.figure()
	ax=fig.add_subplot(411)
	delta = 10**-0.06

	plt.errorbar(ed[0]*delta, ed[1], yerr=ed[2], color='purple', marker='D', mec='purple', linestyle='none', capsize=0.2, markersize=3.5, label='Unsymmetrised')
	plt.errorbar(ed_sym[0], ed_sym[1], yerr=ed_sym[2], color='royalblue', mec='royalblue', marker='D', mfc='none', linestyle='none', capsize=0.2, markersize=3.5, label='Symmetrised')
	ax.set_yscale('log', nonposy="clip")
	plt.legend(loc='lower left', fontsize=8)
	plt.xlim(0.1,33.)
	plt.ylim(1e-5,1e-1)
	plt.yticks([1e-4, 1e-3,1e-2,1e-1], fontsize=13)
	plt.xlabel('$r$ / $h^{-1}$ Mpc', fontsize=14)
	plt.ylabel('ED', fontsize=14)
	plt.xticks(visible=False)
	plt.xscale('log')

	ax=fig.add_subplot(412)
	plt.errorbar(ee[0]*delta, ee[1], yerr=ee[2], color='purple', marker='D', mec='purple', linestyle='none', capsize=0.2, markersize=3.5, label='Basic (unsymmetrised)')
	plt.errorbar(ee_sym[0], ee_sym[1], yerr=ee_sym[2], color='royalblue', mec='royalblue', marker='D', mfc='none', linestyle='none', capsize=0.2, markersize=3.5, label='Basic (symmetrised)')
	ax.set_yscale('log', nonposy="clip")
	plt.xlim(0.1,33.)
	plt.ylim(1e-6,3e-1)
	plt.yticks([1e-5,1e-3,1e-1], fontsize=13)
	plt.xticks(visible=False)
	plt.xlabel('$r$ / $h^{-1}$ Mpc', fontsize=14)
	plt.ylabel('EE', fontsize=14)
	plt.xscale('log')


	ax=fig.add_subplot(413)
	plt.errorbar(gi[0]*delta, gi[1], yerr=gi[2], color='purple', marker='D', mec='purple', linestyle='none', capsize=0.2, markersize=3.5, label='Basic (unsymmetrised)')
	plt.errorbar(gi_sym[0], gi_sym[1], yerr=gi_sym[2], color='royalblue', mec='royalblue', marker='D', mfc='none', linestyle='none', capsize=0.2, markersize=3.5, label='Basic (symmetrised)')
	ax.set_yscale('log', nonposy="clip")
	plt.xlim(0.1,33.)
	plt.ylim(5e-6,2e2)
	plt.yticks([1e-4, 1e-2,1e0,1e2], fontsize=13)
	plt.ylabel(r'$w_{g+}$', fontsize=14)
	plt.xticks(visible=False)
	plt.xscale('log')

	ax=fig.add_subplot(414)
	plt.errorbar(ii[0]*delta, ii[1], yerr=ii[2], color='purple', marker='D', mec='purple', linestyle='none', capsize=0.2, markersize=3.5, label='Basic (unsymmetrised)')
	plt.errorbar(ii_sym[0], ii_sym[1], yerr=ii_sym[2], color='royalblue', mec='royalblue', marker='D', mfc='none', linestyle='none', capsize=0.2, markersize=3.5, label='Basic (symmetrised)')
	ax.set_yscale('log', nonposy="clip")
	plt.xlim(0.1,33.)
	plt.ylim(5e-7,9)
	plt.yticks([1e-6, 1e-4, 1e-2,1e0], fontsize=13)
	plt.ylabel(r'$w_{++}$', fontsize=14)
	plt.xlabel('$r$ / $h^{-1}$ Mpc', fontsize=14)
	plt.xscale('log')

	plt.subplots_adjust(hspace=0,wspace=0, right=0.5, top=0.98, bottom=0.14)
	plt.savefig('/Users/hattifattener/Documents/ias/mbii/draft/figures/corrs-all-mbii-symmetrised-split-snapshot%d.pdf'%snapshot)

	xf = np.linspace(ee[0].min(), ee[0].max(), 100)

	p_ee,c_ee=opt.curve_fit(func, ee[0], ee[1], sigma=ee[2])
	ee_smooth = func(xf, p_ee[0], p_ee[1])
	p_ed,c_ed=opt.curve_fit(func, ed[0], ed[1], sigma=ed[2])
	ed_smooth = func(xf, p_ed[0], p_ed[1])
	p_gi,c_gi=opt.curve_fit(func, gi[0], gi[1], sigma=gi[2])
	gi_smooth = func(xf, p_gi[0], p_gi[1])
	p_ii,c_ii=opt.curve_fit(func, ii[0], ii[1], sigma=ii[2])
	ii_smooth = func(xf, p_ii[0], p_ii[1])

	p_dee,c_dee = opt.curve_fit(func, ee[0], ee[1]-ee_sym[1], sigma=ee[2])
	dee_smooth = func(xf, p_dee[0], p_dee[1])
	p_ded,c_ded = opt.curve_fit(func, ed[0], ed[1]-ed_sym[1], sigma=ed[2])
	ded_smooth = func(xf, p_ded[0], p_ded[1])
	p_dgi,c_dgi = opt.curve_fit(func, gi[0], gi[1]-gi_sym[1], sigma=gi[2])
	dgi_smooth = func(xf, p_dgi[0], p_dgi[1])
	p_dii,c_dii = opt.curve_fit(func, ii[0], ii[1]-ii_sym[1], sigma=ii[2])
	dii_smooth = func(xf, p_dii[0], p_dii[1])

	plt.close()
	plt.errorbar(ii[0], ii[1], yerr=ii[2], color='purple', linestyle='none', marker='x')
	plt.plot(ii[0], abs(ii[1]-ii_sym[1]), '.',color='royalblue')
	plt.plot(xf, ii_smooth,color='purple')
	plt.plot(xf, dii_smooth,color='royalblue')
	plt.xscale('log')
	plt.yscale('log')
	plt.savefig('/Users/hattifattener/Documents/ias/mbii/draft/figures/ii-linefit-snapshot%d.png'%snapshot)

	#if snapshot==73:
	#	import pdb ; pdb.set_trace()

	plt.close()
	plt.subplot(211)
	#p1, = plt.plot(gg0[0], abs(gg0[1]-gg1[1]), '.', color='steelblue', ls=':', label=r'$\xi_{gg}$')
	p2, = plt.plot(ee[0], abs(ed[1]-ed_sym[1]), color='purple', ls='--', label='ED')
	p3, = plt.plot(ee[0], abs(ee[1]-ee_sym[1]), color='royalblue', ls=':', label='EE')
	p4, = plt.plot(gi[0], abs(gi[1]-gi_sym[1]), color='plum', ls='-.', label='$w_{g+}$')
	p5, = plt.plot(ii[0], abs(ii[1]-ii_sym[1]), color='pink', ls='-', label='$w_{++}$')
	plt.xscale('log')
	plt.yscale('log')
	plt.ylim(4e-5, 3e-1)
	plt.xlim(0.1,33)
	plt.ylabel('Absolute Residual', fontsize=16)
	plt.yticks(fontsize=16)
	l1 = plt.legend([p2, p3], ['ED', 'EE'], loc='upper right', fontsize=14)
	l2 = plt.legend([p4, p5], ['$w_{g+}$', '$w_{++}$'], loc='lower left', fontsize=14)
	plt.gca().add_artist(l1)
	#plt.legend(loc='upper right', fontsize=12)
	#plt.axhline(0, color='k', ls=':')
	plt.xticks(visible=False)

	plt.subplot(212)
	#plt.plot(gg0[0], (gg0[1]-gg1[1])/gg1[1], '.', color='steelblue', ls=':', label=r'$\xi_{gg}$')
	plt.plot(xf, ded_smooth/ed_smooth, color='purple', ls='--', label='ED')
	plt.plot(xf, dee_smooth/ee_smooth, color='royalblue', ls=':', label='EE')
	plt.plot(xf, dgi_smooth/gi_smooth, color='plum', ls='-.', label='$w_{g+}$')
	plt.plot(xf, dii_smooth/ii_smooth, color='pink', ls='-', label='$w_{++}$')
	plt.xscale('log')

	for corr in ['ee', 'ed', 'gi', 'ii']: 
		exec('R = (%s[1]-%s_sym[1])/%s[1]'%(corr,corr,corr))
		f[corr].append(R[(ee[0]>2.0)].mean())

	plt.ylim(-0.15, 0.79)
	plt.xlim(0.1,33)
	plt.yticks(fontsize=16)
	plt.ylabel('Fractional Residual', fontsize=16)
	plt.xticks(fontsize=16)
	plt.xlabel('$r$ / $h{-1}$ Mpc', fontsize=18)
	plt.axhline(0, color='k', ls=':')

	plt.subplots_adjust(hspace=0, left=0.14, right=0.7, bottom=0.14, top=0.97)
	plt.savefig('/Users/hattifattener/Documents/ias/mbii/draft/figures/all-corrs-symdiff-snapshot%d.pdf'%snapshot)



z = np.array([0.062, 0.3, 0.625, 1.0 ])
Fee = f['ee']
Fed = f['ed']
Fgi = f['gi']
Fii = f['ii']

plt.close()

plt.plot(z, Fed, marker='.', ms=5.5, color='purple', linestyle='none', label='ED')
plt.plot(z+0.015, Fee, marker='D', ms=5.5, color='steelblue', linestyle='none', label='EE')
plt.plot(z-0.015, Fgi, marker='x', ms=5.5, color='plum', linestyle='none', label='$w_{g+}$')
plt.plot(z-0.025, Fii, marker='^', ms=5.5, color='pink', linestyle='none', label='$w_{++}$')
plt.xlim(0,1.1)
plt.legend(loc='upper left')
plt.xticks(fontsize=16)
plt.xlabel('Redshift $z$', fontsize=18)
plt.ylabel('Mean Residual $f(z | r>2 h^{-1}$ Mpc$)$', fontsize=16)
plt.axhline(0, color='k', ls=':')
plt.ylim(-0.06, 1.15)
plt.subplots_adjust(hspace=0, left=0.14, right=0.98, bottom=0.14, top=0.97)
plt.savefig('/Users/hattifattener/Documents/ias/mbii/draft/figures/fres-vs-z-allcorrs.pdf')
